NNNLO gravitational quadratic-in-spin interactions at the quartic order in G

We compute the N$^3$LO gravitational quadratic-in-spin interactions at $G^4$ in the post-Newtonian (PN) expansion via the effective field theory (EFT) of gravitating spinning objects for the first time. This result contributes at the $5$PN order for maximally-spinning compact objects, adding the spinning case to the static sector at this PN accuracy. This sector requires extending the EFT of a spinning particle beyond linear order in the curvature to include higher-order operators quadratic in the curvature that are relevant at this PN order. We make use of a diagrammatic expansion in the worldline picture, and rely on our recent upgrade of the \texttt{EFTofPNG} code, which we further extend to handle this sector. Similar to the spin-orbit sector, we find that the contributing three-loop graphs give rise to divergences, logarithms, and transcendental numbers. However, in this sector all of these features conspire to cancel out from the final result, which contains only finite rational terms.

==> G4SpinSpinGraphs.m <==
(****************************************************************************)
(*                                                                          *)
(* Ancillary file to "xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx",      *)
(*  arXiv:2003.XXXXX                                                        *)
(*                                                                          *)
(* This file contains expressions for each diagram presented in the paper   *)
(* in machine-readable form.                                                *)
(*                                                                          *)
(* We use the following notation:                                           *)
(*  Sadotn == \vec{S}_a\cdot\vec{n}                                         *)
(*  S1dotS2 == \vec{S}_1\cdot\vec{S}_2                                      *)
(*  S1sq == S_1^2                                                           *)
(*  CES21 == C_{1ES^2}                                                      *)
(*  logr == \ln(r/R_0)                                                      *)
(*  eps == \epsilon                                                         *)
(*                                                                          *)
(* Results are listed by the Figure (2-6) in which they appear, and         *)
(* labeled by their corresponding diagram, with e.g. a[1][1] == a1.1.       *)
(* We present half of the graphs, the others are related via symmetry.      *)
(* In particular, graphs with both spin factors on the same worldline are   *)
(* chosen with spin vertex on worldline "1", while for graphs containing    *)
(* both spins we choose the graph with higher power of m_1.                 *)
(*                                                                          *)
(****************************************************************************)

GraphsFig2={{a[1][1], (-4*G^4*m1^2*m2*S1dotS2)/r^6 + (12*G^4*m1^2*m2*S1dotn*S2dotn)/
    r^6}, {a[1][2], (-16*G^4*m1^2*m2*S1dotS2)/r^6 + 
   (48*G^4*m1^2*m2*S1dotn*S2dotn)/r^6}, 
 {a[2][1], (-16*G^4*m1^2*m2*S1dotS2)/r^6 + (48*G^4*m1^2*m2*S1dotn*S2dotn)/
    r^6}, {a[2][2], (-32*G^4*m1^2*m2*S1dotS2)/r^6 + 
   (96*G^4*m1^2*m2*S1dotn*S2dotn)/r^6}, 
 {a[2][3], (-2*G^4*m1^2*m2*S1dotS2)/r^6 + (6*G^4*m1^2*m2*S1dotn*S2dotn)/r^6}, 
 {a[3][1], (-32*G^4*m1^3*S1dotS2)/(3*r^6) + (32*G^4*m1^3*S1dotn*S2dotn)/r^6}, 
 {b[1][1], (8*G^4*m1^2*m2*S1dotS2)/r^6 - (16*G^4*m1^2*m2*S1dotn*S2dotn)/r^6}, 
 {b[1][2], (32*G^4*m1^2*m2*S1dotS2)/r^6 - (64*G^4*m1^2*m2*S1dotn*S2dotn)/
    r^6}, {b[1][3], -((G^4*m1^2*m2*S1dotS2)/r^6) + 
   (5*G^4*m1^2*m2*S1dotn*S2dotn)/r^6}, 
 {b[1][4], (-8*G^4*m1^2*m2*S1dotn*S2dotn)/r^6}, 
 {b[2][1], (8*G^4*m1^2*m2*S1dotS2)/r^6 - (16*G^4*m1^2*m2*S1dotn*S2dotn)/r^6}, 
 {b[2][2], (-8*G^4*m1^2*m2*S1dotn*S2dotn)/r^6}, 
 {b[3][1], (8*G^4*m1^2*m2*S1dotS2)/r^6 - (16*G^4*m1^2*m2*S1dotn*S2dotn)/r^6}, 
 {b[3][2], (-2*G^4*m1^2*m2*S1dotS2)/r^6 + (10*G^4*m1^2*m2*S1dotn*S2dotn)/
    r^6}, {b[4][1], (8*G^4*m1^2*m2*S1dotS2)/r^6 - 
   (16*G^4*m1^2*m2*S1dotn*S2dotn)/r^6}, 
 {b[4][2], (2*G^4*m1^2*m2*S1dotS2)/r^6 - (4*G^4*m1^2*m2*S1dotn*S2dotn)/r^6}, 
 {b[4][3], (-32*G^4*m1^2*m2*S1dotn*S2dotn)/r^6}, 
 {b[5][1], (16*G^4*m1^3*S1dotS2)/r^6 - (32*G^4*m1^3*S1dotn*S2dotn)/r^6}, 
 {b[5][2], (-2*G^4*m1^3*S1dotS2)/r^6 + (10*G^4*m1^3*S1dotn*S2dotn)/r^6}, 
 {b[6][1], (G^4*m1^2*m2*S1dotS2)/r^6 - (2*G^4*m1^2*m2*S1dotn*S2dotn)/r^6}, 
 {b[6][2], (16*G^4*m1^2*m2*S1dotS2)/r^6 - (32*G^4*m1^2*m2*S1dotn*S2dotn)/
    r^6}, {b[6][3], (-32*G^4*m1^2*m2*S1dotn*S2dotn)/r^6}, {c[1][1], 0}, 
 {c[1][2], 0}, {c[2][1], (96*G^4*m1^3*S1dotS2)/(5*r^6) - 
   (32*G^4*m1^3*S1dotn*S2dotn)/r^6}, 
 {c[3][1], (96*G^4*m1^2*m2*S1dotS2)/(5*r^6) - (32*G^4*m1^2*m2*S1dotn*S2dotn)/
    r^6}, {c[3][2], (48*G^4*m1^2*m2*S1dotS2)/(5*r^6) - 
   (16*G^4*m1^2*m2*S1dotn*S2dotn)/r^6}, 
 {e[1][1], (8*G^4*m1^2*m2*S1dotn*S2dotn)/r^6}, 
 {e[1][2], (G^4*m1^2*m2*S1dotS2)/r^6 - (3*G^4*m1^2*m2*S1dotn*S2dotn)/r^6}, 
 {e[2][1], (G^4*m1^3*S1dotS2)/r^6 - (3*G^4*m1^3*S1dotn*S2dotn)/r^6}, 
 {e[3][1], (8*G^4*m1^2*m2*S1dotn*S2dotn)/r^6}, {e[4][1], 0}, {e[4][2], 0}, 
 {e[4][3], 0}, {e[5][1], (-144*G^4*m1^3*S1dotS2)/(5*r^6) + 
   (48*G^4*m1^3*S1dotn*S2dotn)/r^6}, 
 {e[5][2], (-4*G^4*m1^3*S1dotS2)/(3*r^6) + (4*G^4*m1^3*S1dotn*S2dotn)/r^6}, 
 {e[5][3], (-12*G^4*m1^3*S1dotS2)/(5*r^6) + (4*G^4*m1^3*S1dotn*S2dotn)/r^6}, 
 {e[6][1], (-36*G^4*m1^2*m2*S1dotS2)/(5*r^6) + (12*G^4*m1^2*m2*S1dotn*S2dotn)/
    r^6}, {e[6][2], (-4*G^4*m1^2*m2*S1dotS2)/(3*r^6) + 
   (4*G^4*m1^2*m2*S1dotn*S2dotn)/r^6}, 
 {e[6][3], (-12*G^4*m1^2*m2*S1dotS2)/(5*r^6) + (4*G^4*m1^2*m2*S1dotn*S2dotn)/
    r^6}, {e[7][1], (-144*G^4*m1^2*m2*S1dotS2)/(5*r^6) + 
   (48*G^4*m1^2*m2*S1dotn*S2dotn)/r^6}, 
 {e[7][2], (-36*G^4*m1^2*m2*S1dotS2)/(5*r^6) + (12*G^4*m1^2*m2*S1dotn*S2dotn)/
    r^6}, {e[7][3], (-8*G^4*m1^2*m2*S1dotS2)/(3*r^6) + 
   (8*G^4*m1^2*m2*S1dotn*S2dotn)/r^6}, 
 {e[7][4], (-6*G^4*m1^2*m2*S1dotS2)/(5*r^6) + (2*G^4*m1^2*m2*S1dotn*S2dotn)/
    r^6}, {e[8][1], (-16*G^4*m1^2*m2*S1dotS2)/r^6 + 
   (48*G^4*m1^2*m2*S1dotn*S2dotn)/r^6}, 
 {e[8][2], (-4*G^4*m1^2*m2*S1dotS2)/r^6 + (12*G^4*m1^2*m2*S1dotn*S2dotn)/
    r^6}, {e[8][3], (-16*G^4*m1^2*m2*S1dotS2)/r^6 + 
   (48*G^4*m1^2*m2*S1dotn*S2dotn)/r^6}, 
 {e[8][4], (-40*G^4*m1^2*m2*S1dotS2)/r^6 + (200*G^4*m1^2*m2*S1dotn*S2dotn)/
    r^6}, {e[8][5], (-10*G^4*m1^2*m2*S1dotS2)/r^6 + 
   (50*G^4*m1^2*m2*S1dotn*S2dotn)/r^6}};

GraphsFig3={{d[1][1], (272*G^4*m1^2*m2*S1dotS2)/(15*r^6) + 
   (1392*G^4*m1^2*m2*S1dotn*S2dotn)/(25*r^6) + (96*G^4*m1^2*m2*S1dotn*S2dotn)/
    (5*eps*r^6) - (384*G^4*logr*m1^2*m2*S1dotn*S2dotn)/(5*r^6)}, 
 {d[2][1], (64*G^4*m1^3*S1dotS2)/(9*r^6) - (32*G^4*m1^3*S1dotn*S2dotn)/
    (3*r^6)}, {f[1][1], (-176*G^4*m1^2*m2*S1dotS2)/(5*r^6) - 
   (16*G^4*m1^2*m2*S1dotS2)/(3*eps*r^6) + (64*G^4*logr*m1^2*m2*S1dotS2)/
    (3*r^6) + (2176*G^4*m1^2*m2*S1dotn*S2dotn)/(75*r^6) + 
   (16*G^4*m1^2*m2*S1dotn*S2dotn)/(5*eps*r^6) - 
   (64*G^4*logr*m1^2*m2*S1dotn*S2dotn)/(5*r^6)}, 
 {f[1][2], (-38*G^4*m1^2*m2*S1dotS2)/(5*r^6) - (4*G^4*m1^2*m2*S1dotS2)/
    (3*eps*r^6) + (16*G^4*logr*m1^2*m2*S1dotS2)/(3*r^6) + 
   (2548*G^4*m1^2*m2*S1dotn*S2dotn)/(75*r^6) + (28*G^4*m1^2*m2*S1dotn*S2dotn)/
    (5*eps*r^6) - (112*G^4*logr*m1^2*m2*S1dotn*S2dotn)/(5*r^6)}, 
 {f[2][1], (-1808*G^4*m1^2*m2*S1dotS2)/(75*r^6) - 
   (64*G^4*m1^2*m2*S1dotS2)/(15*eps*r^6) + (256*G^4*logr*m1^2*m2*S1dotS2)/
    (15*r^6) + (2672*G^4*m1^2*m2*S1dotn*S2dotn)/(75*r^6) + 
   (32*G^4*m1^2*m2*S1dotn*S2dotn)/(5*eps*r^6) - 
   (128*G^4*logr*m1^2*m2*S1dotn*S2dotn)/(5*r^6)}, 
 {f[3][1], (-128*G^4*m1^3*S1dotS2)/(9*r^6) + (64*G^4*m1^3*S1dotn*S2dotn)/
    (3*r^6)}, {f[3][2], (-16*G^4*m1^3*S1dotS2)/(9*r^6) + 
   (8*G^4*m1^3*S1dotn*S2dotn)/(3*r^6)}, 
 {f[4][1], (-832*G^4*m1^3*S1dotS2)/(45*r^6) + (416*G^4*m1^3*S1dotn*S2dotn)/
    (15*r^6)}, {f[5][1], (-8*G^4*m1^2*m2*S1dotS2)/(3*r^6) + 
   (16*G^4*m1^2*m2*S1dotS2)/(3*eps*r^6) - (64*G^4*logr*m1^2*m2*S1dotS2)/
    (3*r^6) - (9688*G^4*m1^2*m2*S1dotn*S2dotn)/(75*r^6) - 
   (208*G^4*m1^2*m2*S1dotn*S2dotn)/(5*eps*r^6) + 
   (832*G^4*logr*m1^2*m2*S1dotn*S2dotn)/(5*r^6)}, 
 {f[5][2], (-184*G^4*m1^2*m2*S1dotS2)/(25*r^6) + 
   (64*G^4*m1^2*m2*S1dotS2)/(15*eps*r^6) - (256*G^4*logr*m1^2*m2*S1dotS2)/
    (15*r^6) - (10184*G^4*m1^2*m2*S1dotn*S2dotn)/(75*r^6) - 
   (224*G^4*m1^2*m2*S1dotn*S2dotn)/(5*eps*r^6) + 
   (896*G^4*logr*m1^2*m2*S1dotn*S2dotn)/(5*r^6)}, 
 {f[5][3], (58*G^4*m1^2*m2*S1dotS2)/r^6 + (34*G^4*m1^2*m2*S1dotS2)/
    (3*eps*r^6) - (136*G^4*logr*m1^2*m2*S1dotS2)/(3*r^6) - 
   (27*G^4*m1^2*m2*Pi^2*S1dotS2)/(4*r^6) - (502*G^4*m1^2*m2*S1dotn*S2dotn)/
    (3*r^6) - (38*G^4*m1^2*m2*S1dotn*S2dotn)/(eps*r^6) + 
   (152*G^4*logr*m1^2*m2*S1dotn*S2dotn)/r^6 + 
   (81*G^4*m1^2*m2*Pi^2*S1dotn*S2dotn)/(4*r^6)}, 
 {g[1][1], (122*G^4*m1^2*m2*S1dotS2)/(25*r^6) + (8*G^4*m1^2*m2*S1dotS2)/
    (15*eps*r^6) - (32*G^4*logr*m1^2*m2*S1dotS2)/(15*r^6) - 
   (544*G^4*m1^2*m2*S1dotn*S2dotn)/(75*r^6) - (4*G^4*m1^2*m2*S1dotn*S2dotn)/
    (5*eps*r^6) + (16*G^4*logr*m1^2*m2*S1dotn*S2dotn)/(5*r^6)}, 
 {g[1][2], (2792*G^4*m1^2*m2*S1dotS2)/(75*r^6) + 
   (32*G^4*m1^2*m2*S1dotS2)/(5*eps*r^6) - (128*G^4*logr*m1^2*m2*S1dotS2)/
    (5*r^6) - (1376*G^4*m1^2*m2*S1dotn*S2dotn)/(25*r^6) - 
   (48*G^4*m1^2*m2*S1dotn*S2dotn)/(5*eps*r^6) + 
   (192*G^4*logr*m1^2*m2*S1dotn*S2dotn)/(5*r^6)}, 
 {g[2][1], (4*G^4*m1^3*S1dotS2)/(9*r^6) - (2*G^4*m1^3*S1dotn*S2dotn)/
    (3*r^6)}, {g[3][1], (8*G^4*m1^3*S1dotS2)/(9*r^6) - 
   (4*G^4*m1^3*S1dotn*S2dotn)/(3*r^6)}, 
 {g[3][2], (104*G^4*m1^3*S1dotS2)/(45*r^6) - (52*G^4*m1^3*S1dotn*S2dotn)/
    (15*r^6)}, {g[3][3], (416*G^4*m1^3*S1dotS2)/(15*r^6) - 
   (208*G^4*m1^3*S1dotn*S2dotn)/(5*r^6)}, 
 {g[4][1], (-18*G^4*m1^2*m2*S1dotS2)/r^6 - (10*G^4*m1^2*m2*S1dotS2)/
    (3*eps*r^6) + (40*G^4*logr*m1^2*m2*S1dotS2)/(3*r^6) + 
   (9*G^4*m1^2*m2*Pi^2*S1dotS2)/(4*r^6) + (214*G^4*m1^2*m2*S1dotn*S2dotn)/
    (3*r^6) + (14*G^4*m1^2*m2*S1dotn*S2dotn)/(eps*r^6) - 
   (56*G^4*logr*m1^2*m2*S1dotn*S2dotn)/r^6 - 
   (27*G^4*m1^2*m2*Pi^2*S1dotn*S2dotn)/(4*r^6)}, 
 {g[4][2], (968*G^4*m1^2*m2*S1dotS2)/(75*r^6) + (8*G^4*m1^2*m2*S1dotS2)/
    (5*eps*r^6) - (32*G^4*logr*m1^2*m2*S1dotS2)/(5*r^6) + 
   (288*G^4*m1^2*m2*S1dotn*S2dotn)/(25*r^6) + (24*G^4*m1^2*m2*S1dotn*S2dotn)/
    (5*eps*r^6) - (96*G^4*logr*m1^2*m2*S1dotn*S2dotn)/(5*r^6)}, 
 {g[4][3], (413*G^4*m1^2*m2*S1dotS2)/(75*r^6) + (14*G^4*m1^2*m2*S1dotS2)/
    (15*eps*r^6) - (56*G^4*logr*m1^2*m2*S1dotS2)/(15*r^6) - 
   (1867*G^4*m1^2*m2*S1dotn*S2dotn)/(75*r^6) - (22*G^4*m1^2*m2*S1dotn*S2dotn)/
    (5*eps*r^6) + (88*G^4*logr*m1^2*m2*S1dotn*S2dotn)/(5*r^6)}, 
 {g[4][4], (-49*G^4*m1^2*m2*S1dotS2)/(75*r^6) - (2*G^4*m1^2*m2*S1dotS2)/
    (15*eps*r^6) + (8*G^4*logr*m1^2*m2*S1dotS2)/(15*r^6) - 
   (287*G^4*m1^2*m2*S1dotn*S2dotn)/(75*r^6) - (2*G^4*m1^2*m2*S1dotn*S2dotn)/
    (5*eps*r^6) + (8*G^4*logr*m1^2*m2*S1dotn*S2dotn)/(5*r^6)}, 
 {g[5][1], (248*G^4*m1^2*m2*S1dotS2)/(75*r^6) - (16*G^4*m1^2*m2*S1dotS2)/
    (15*eps*r^6) + (64*G^4*logr*m1^2*m2*S1dotS2)/(15*r^6) + 
   (3*G^4*m1^2*m2*Pi^2*S1dotS2)/(4*r^6) - (292*G^4*m1^2*m2*S1dotn*S2dotn)/
    (75*r^6) + (8*G^4*m1^2*m2*S1dotn*S2dotn)/(5*eps*r^6) - 
   (32*G^4*logr*m1^2*m2*S1dotn*S2dotn)/(5*r^6) - 
   (9*G^4*m1^2*m2*Pi^2*S1dotn*S2dotn)/(4*r^6)}, 
 {g[5][2], (-366*G^4*m1^2*m2*S1dotS2)/(25*r^6) - (104*G^4*m1^2*m2*S1dotS2)/
    (15*eps*r^6) + (416*G^4*logr*m1^2*m2*S1dotS2)/(15*r^6) + 
   (15*G^4*m1^2*m2*Pi^2*S1dotS2)/(4*r^6) + (1342*G^4*m1^2*m2*S1dotn*S2dotn)/
    (75*r^6) + (112*G^4*m1^2*m2*S1dotn*S2dotn)/(5*eps*r^6) - 
   (448*G^4*logr*m1^2*m2*S1dotn*S2dotn)/(5*r^6) - 
   (45*G^4*m1^2*m2*Pi^2*S1dotn*S2dotn)/(4*r^6)}, 
 {g[5][3], (64*G^4*m1^2*m2*S1dotS2)/(15*r^6) - (8*G^4*m1^2*m2*S1dotS2)/
    (eps*r^6) + (32*G^4*logr*m1^2*m2*S1dotS2)/r^6 + 
   (4504*G^4*m1^2*m2*S1dotn*S2dotn)/(25*r^6) + 
   (312*G^4*m1^2*m2*S1dotn*S2dotn)/(5*eps*r^6) - 
   (1248*G^4*logr*m1^2*m2*S1dotn*S2dotn)/(5*r^6)}};

GraphsFig4={{b[1][1], (8*G^4*m1*m2^2*S1dotn^2)/r^6}, 
 {b[2][1], (16*G^4*m2^3*S1dotn^2)/r^6}, 
 {b[3][1], (G^4*m1*m2^2*S1dotn^2)/r^6}, 
 {b[4][1], (8*G^4*m1*m2^2*S1dotn^2)/r^6}, 
 {b[5][1], (G^4*m1^2*m2*S1dotn^2)/(2*r^6)}, 
 {b[6][1], (16*G^4*m2^3*S1dotn^2)/r^6}, {c[1][1], 0}, {c[1][2], 0}, 
 {c[2][1], (12*G^4*m1^2*m2*S1dotn^2)/(7*r^6) + (8*G^4*m1^2*m2*S1sq)/
    (35*r^6)}, {c[3][1], (96*G^4*m1*m2^2*S1dotn^2)/(7*r^6) + 
   (64*G^4*m1*m2^2*S1sq)/(35*r^6)}, 
 {c[3][2], (12*G^4*m1*m2^2*S1dotn^2)/(7*r^6) + (8*G^4*m1*m2^2*S1sq)/
    (35*r^6)}, {e[1][1], (2*G^4*m2^3*S1dotn^2)/r^6}, 
 {e[3][1], (-8*G^4*m1*m2^2*S1dotn^2)/r^6}, {e[4][1], 0}, {e[4][2], 0}, 
 {e[5][1], (-4*G^4*m1^2*m2*S1dotn^2)/(7*r^6) - (12*G^4*m1^2*m2*S1sq)/
    (35*r^6)}, {e[5][2], (-5*G^4*m1^2*m2*S1dotn^2)/(14*r^6) + 
   (13*G^4*m1^2*m2*S1sq)/(70*r^6)}, 
 {e[6][1], (-16*G^4*m1*m2^2*S1dotn^2)/(7*r^6) - (48*G^4*m1*m2^2*S1sq)/
    (35*r^6)}, {e[6][2], (-5*G^4*m1*m2^2*S1dotn^2)/(14*r^6) + 
   (13*G^4*m1*m2^2*S1sq)/(70*r^6)}, 
 {e[7][1], (-16*G^4*m1*m2^2*S1dotn^2)/(7*r^6) - (48*G^4*m1*m2^2*S1sq)/
    (35*r^6)}, {e[7][2], (-4*G^4*m1*m2^2*S1dotn^2)/(7*r^6) - 
   (12*G^4*m1*m2^2*S1sq)/(35*r^6)}, 
 {e[7][3], (-20*G^4*m1*m2^2*S1dotn^2)/(7*r^6) + (52*G^4*m1*m2^2*S1sq)/
    (35*r^6)}, {e[8][1], 0}, {e[8][2], 0}};


GraphsFig5={{d[1][1], (76*G^4*m2^3*S1dotn^2)/(3*r^6) + (8*G^4*m2^3*S1dotn^2)/(eps*r^6) - 
   (32*G^4*logr*m2^3*S1dotn^2)/r^6 + (68*G^4*m2^3*S1sq)/(3*r^6) + 
   (8*G^4*m2^3*S1sq)/(3*eps*r^6) - (32*G^4*logr*m2^3*S1sq)/(3*r^6)}, 
 {d[1][2], (19968*G^4*m1*m2^2*S1dotn^2)/(1225*r^6) + 
   (192*G^4*m1*m2^2*S1dotn^2)/(35*eps*r^6) - (768*G^4*logr*m1*m2^2*S1dotn^2)/
    (35*r^6) + (45776*G^4*m1*m2^2*S1sq)/(3675*r^6) + 
   (48*G^4*m1*m2^2*S1sq)/(35*eps*r^6) - (192*G^4*logr*m1*m2^2*S1sq)/
    (35*r^6)}, {d[2][1], (2*G^4*m1^2*m2*S1dotn^2)/r^6 + 
   (2*G^4*m1^2*m2*S1sq)/(5*r^6)}, 
 {f[1][1], (-14368*G^4*m1*m2^2*S1dotn^2)/(3675*r^6) - 
   (64*G^4*m1*m2^2*S1dotn^2)/(35*eps*r^6) + (256*G^4*logr*m1*m2^2*S1dotn^2)/
    (35*r^6) - (8704*G^4*m1*m2^2*S1sq)/(735*r^6) - 
   (32*G^4*m1*m2^2*S1sq)/(21*eps*r^6) + (128*G^4*logr*m1*m2^2*S1sq)/
    (21*r^6)}, {f[1][2], (8*G^4*m2^3*S1dotn^2)/(3*r^6) + 
   (G^4*m2^3*S1dotn^2)/(eps*r^6) - (4*G^4*logr*m2^3*S1dotn^2)/r^6 + 
   (8*G^4*m2^3*S1sq)/(3*r^6) + (G^4*m2^3*S1sq)/(3*eps*r^6) - 
   (4*G^4*logr*m2^3*S1sq)/(3*r^6)}, 
 {f[2][1], (281*G^4*m1*m2^2*S1dotn^2)/(1470*r^6) + 
   (G^4*m1*m2^2*S1dotn^2)/(7*eps*r^6) - (4*G^4*logr*m1*m2^2*S1dotn^2)/
    (7*r^6) + (179*G^4*m1*m2^2*S1sq)/(490*r^6) + 
   (G^4*m1*m2^2*S1sq)/(21*eps*r^6) - (4*G^4*logr*m1*m2^2*S1sq)/(21*r^6)}, 
 {f[3][1], (-4*G^4*m1^2*m2*S1dotn^2)/(3*r^6) - (44*G^4*m1^2*m2*S1sq)/
    (45*r^6)}, {f[3][2], (G^4*m1^2*m2*S1dotn^2)/(3*r^6) - 
   (G^4*m1^2*m2*S1sq)/(45*r^6)}, 
 {f[4][1], (-4*G^4*m1^2*m2*S1dotn^2)/(15*r^6) - (28*G^4*m1^2*m2*S1sq)/
    (45*r^6)}, {f[4][2], (10393*G^4*m1^2*m2*S1dotn^2)/(7350*r^6) + 
   (12*G^4*m1^2*m2*S1dotn^2)/(35*eps*r^6) - (48*G^4*logr*m1^2*m2*S1dotn^2)/
    (35*r^6) - (7733*G^4*m1^2*m2*S1sq)/(22050*r^6) - 
   (4*G^4*m1^2*m2*S1sq)/(35*eps*r^6) + (16*G^4*logr*m1^2*m2*S1sq)/(35*r^6)}, 
 {f[5][1], (-256*G^4*m2^3*S1dotn^2)/(3*r^6) - (32*G^4*m2^3*S1dotn^2)/
    (eps*r^6) + (128*G^4*logr*m2^3*S1dotn^2)/r^6 - 
   (256*G^4*m2^3*S1sq)/(3*r^6) - (32*G^4*m2^3*S1sq)/(3*eps*r^6) + 
   (128*G^4*logr*m2^3*S1sq)/(3*r^6)}, 
 {f[5][2], (-179048*G^4*m1*m2^2*S1dotn^2)/(3675*r^6) - 
   (704*G^4*m1*m2^2*S1dotn^2)/(35*eps*r^6) + (2816*G^4*logr*m1*m2^2*S1dotn^2)/
    (35*r^6) - (45128*G^4*m1*m2^2*S1sq)/(1225*r^6) - 
   (416*G^4*m1*m2^2*S1sq)/(105*eps*r^6) + (1664*G^4*logr*m1*m2^2*S1sq)/
    (105*r^6)}, {f[5][3], (-44684*G^4*m1*m2^2*S1dotn^2)/(3675*r^6) - 
   (62*G^4*m1*m2^2*S1dotn^2)/(35*eps*r^6) + (248*G^4*logr*m1*m2^2*S1dotn^2)/
    (35*r^6) + (21652*G^4*m1*m2^2*S1sq)/(3675*r^6) + 
   (118*G^4*m1*m2^2*S1sq)/(105*eps*r^6) - (472*G^4*logr*m1*m2^2*S1sq)/
    (105*r^6)}, {g[1][1], (17*G^4*m2^3*S1dotn^2)/(3*r^6) + 
   (G^4*m2^3*S1dotn^2)/(eps*r^6) - (4*G^4*logr*m2^3*S1dotn^2)/r^6 + 
   (11*G^4*m2^3*S1sq)/(3*r^6) + (G^4*m2^3*S1sq)/(3*eps*r^6) - 
   (4*G^4*logr*m2^3*S1sq)/(3*r^6)}, 
 {g[1][2], (-169*G^4*m1*m2^2*S1dotn^2)/(3675*r^6) - 
   (2*G^4*m1*m2^2*S1dotn^2)/(35*eps*r^6) + (8*G^4*logr*m1*m2^2*S1dotn^2)/
    (35*r^6) - (4427*G^4*m1*m2^2*S1sq)/(11025*r^6) - 
   (2*G^4*m1*m2^2*S1sq)/(35*eps*r^6) + (8*G^4*logr*m1*m2^2*S1sq)/(35*r^6)}, 
 {g[1][3], (-2537*G^4*m1*m2^2*S1dotn^2)/(7350*r^6) - 
   (3*G^4*m1*m2^2*S1dotn^2)/(35*eps*r^6) + (12*G^4*logr*m1*m2^2*S1dotn^2)/
    (35*r^6) - (671*G^4*m1*m2^2*S1sq)/(22050*r^6) + 
   (G^4*m1*m2^2*S1sq)/(105*eps*r^6) - (4*G^4*logr*m1*m2^2*S1sq)/(105*r^6)}, 
 {g[2][1], (5*G^4*m1^2*m2*S1dotn^2)/(6*r^6) - (G^4*m1^2*m2*S1sq)/(18*r^6)}, 
 {g[2][2], (4*G^4*m1^2*m2*S1sq)/(15*r^6)}, 
 {g[3][1], (G^4*m1^2*m2*S1dotn^2)/(30*r^6) + (7*G^4*m1^2*m2*S1sq)/(90*r^6)}, 
 {g[3][2], (2*G^4*m1^2*m2*S1dotn^2)/(5*r^6) + (14*G^4*m1^2*m2*S1sq)/
    (15*r^6)}, {g[3][3], (-3791*G^4*m1^2*m2*S1dotn^2)/(3675*r^6) - 
   (8*G^4*m1^2*m2*S1dotn^2)/(35*eps*r^6) + (32*G^4*logr*m1^2*m2*S1dotn^2)/
    (35*r^6) + (3371*G^4*m1^2*m2*S1sq)/(11025*r^6) + 
   (8*G^4*m1^2*m2*S1sq)/(105*eps*r^6) - (32*G^4*logr*m1^2*m2*S1sq)/
    (105*r^6)}, {g[3][4], (-937*G^4*m1^2*m2*S1dotn^2)/(2450*r^6) - 
   (4*G^4*m1^2*m2*S1dotn^2)/(35*eps*r^6) + (16*G^4*logr*m1^2*m2*S1dotn^2)/
    (35*r^6) + (991*G^4*m1^2*m2*S1sq)/(22050*r^6) + 
   (4*G^4*m1^2*m2*S1sq)/(105*eps*r^6) - (16*G^4*logr*m1^2*m2*S1sq)/
    (105*r^6)}, {g[4][1], (-22*G^4*m2^3*S1dotn^2)/(3*r^6) - 
   (2*G^4*m2^3*S1dotn^2)/(eps*r^6) + (8*G^4*logr*m2^3*S1dotn^2)/r^6 - 
   (6*G^4*m2^3*S1sq)/r^6 - (2*G^4*m2^3*S1sq)/(3*eps*r^6) + 
   (8*G^4*logr*m2^3*S1sq)/(3*r^6)}, 
 {g[4][2], (-196*G^4*m1*m2^2*S1dotn^2)/(15*r^6) - 
   (4*G^4*m1*m2^2*S1dotn^2)/(eps*r^6) + (16*G^4*logr*m1*m2^2*S1dotn^2)/r^6 + 
   (9*G^4*m1*m2^2*Pi^2*S1dotn^2)/(8*r^6) + (172*G^4*m1*m2^2*S1sq)/(15*r^6) + 
   (8*G^4*m1*m2^2*S1sq)/(3*eps*r^6) - (32*G^4*logr*m1*m2^2*S1sq)/(3*r^6) - 
   (3*G^4*m1*m2^2*Pi^2*S1sq)/(8*r^6)}, 
 {g[4][3], (4664*G^4*m1*m2^2*S1dotn^2)/(1225*r^6) + 
   (96*G^4*m1*m2^2*S1dotn^2)/(35*eps*r^6) - (384*G^4*logr*m1*m2^2*S1dotn^2)/
    (35*r^6) + (11992*G^4*m1*m2^2*S1sq)/(735*r^6) + 
   (16*G^4*m1*m2^2*S1sq)/(7*eps*r^6) - (64*G^4*logr*m1*m2^2*S1sq)/(7*r^6)}, 
 {g[5][1], (168514*G^4*m1*m2^2*S1dotn^2)/(3675*r^6) + 
   (202*G^4*m1*m2^2*S1dotn^2)/(35*eps*r^6) - (808*G^4*logr*m1*m2^2*S1dotn^2)/
    (35*r^6) - (9*G^4*m1*m2^2*Pi^2*S1dotn^2)/(8*r^6) - 
   (71422*G^4*m1*m2^2*S1sq)/(3675*r^6) - (398*G^4*m1*m2^2*S1sq)/
    (105*eps*r^6) + (1592*G^4*logr*m1*m2^2*S1sq)/(105*r^6) + 
   (3*G^4*m1*m2^2*Pi^2*S1sq)/(8*r^6)}, 
 {g[5][2], (9004*G^4*m1*m2^2*S1dotn^2)/(245*r^6) + 
   (96*G^4*m1*m2^2*S1dotn^2)/(7*eps*r^6) - (384*G^4*logr*m1*m2^2*S1dotn^2)/
    (7*r^6) + (74848*G^4*m1*m2^2*S1sq)/(3675*r^6) + 
   (64*G^4*m1*m2^2*S1sq)/(35*eps*r^6) - (256*G^4*logr*m1*m2^2*S1sq)/
    (35*r^6)}, {g[5][3], (56*G^4*m2^3*S1dotn^2)/r^6 + 
   (24*G^4*m2^3*S1dotn^2)/(eps*r^6) - (96*G^4*logr*m2^3*S1dotn^2)/r^6 + 
   (184*G^4*m2^3*S1sq)/(3*r^6) + (8*G^4*m2^3*S1sq)/(eps*r^6) - 
   (32*G^4*logr*m2^3*S1sq)/r^6}};


GraphsFig6={{a[1][1], (12*CES21*G^4*m2^3*S1dotn^2)/r^6 - (4*CES21*G^4*m2^3*S1sq)/r^6}, 
 {a[1][2], (3*CES21*G^4*m1*m2^2*S1dotn^2)/(2*r^6) - 
   (CES21*G^4*m1*m2^2*S1sq)/(2*r^6)}, 
 {a[1][3], (6*CES21*G^4*m1*m2^2*S1dotn^2)/r^6 - (2*CES21*G^4*m1*m2^2*S1sq)/
    r^6}, {a[2][1], (135*CES21*G^4*m2^3*S1dotn^2)/(4*r^6) - 
   (45*CES21*G^4*m2^3*S1sq)/(4*r^6)}, 
 {a[2][2], (3*CES21*G^4*m2^3*S1dotn^2)/(4*r^6) - 
   (CES21*G^4*m2^3*S1sq)/(4*r^6)}, 
 {a[2][3], (3*CES21*G^4*m1*m2^2*S1dotn^2)/(2*r^6) - 
   (CES21*G^4*m1*m2^2*S1sq)/(2*r^6)}, 
 {a[2][4], (6*CES21*G^4*m1*m2^2*S1dotn^2)/r^6 - (2*CES21*G^4*m1*m2^2*S1sq)/
    r^6}, {a[3][1], (27*CES21*G^4*m2^4*S1dotn^2)/(2*m1*r^6) - 
   (9*CES21*G^4*m2^4*S1sq)/(2*m1*r^6)}, 
 {a[3][2], (CES21*G^4*m1^2*m2*S1dotn^2)/(4*r^6) - 
   (CES21*G^4*m1^2*m2*S1sq)/(12*r^6)}, 
 {b[1][1], (CES21*G^4*m2^3*S1dotn^2)/r^6 + (CES21*G^4*m2^3*S1sq)/r^6}, 
 {b[1][2], (3*CES21*G^4*m1*m2^2*S1dotn^2)/r^6 - (5*CES21*G^4*m1*m2^2*S1sq)/
    r^6}, {b[2][1], (3*CES21*G^4*m2^3*S1dotn^2)/r^6 - 
   (5*CES21*G^4*m2^3*S1sq)/r^6}, 
 {b[3][1], (CES21*G^4*m2^3*S1dotn^2)/(2*r^6) + (CES21*G^4*m2^3*S1sq)/
    (2*r^6)}, {b[4][1], (3*CES21*G^4*m1*m2^2*S1dotn^2)/r^6 - 
   (5*CES21*G^4*m1*m2^2*S1sq)/r^6}, 
 {b[5][1], (3*CES21*G^4*m2^4*S1dotn^2)/(2*m1*r^6) + 
   (3*CES21*G^4*m2^4*S1sq)/(2*m1*r^6)}, 
 {b[6][1], (15*CES21*G^4*m2^3*S1dotn^2)/r^6 - (17*CES21*G^4*m2^3*S1sq)/r^6}, 
 {e[4][1], 0}, {e[4][2], 0}, {e[4][3], 0}, {e[4][4], 0}, 
 {e[5][1], (12*CES21*G^4*m2^4*S1dotn^2)/(m1*r^6) - 
   (6*CES21*G^4*m2^4*S1sq)/(m1*r^6)}, 
 {e[5][2], (CES21*G^4*m1^2*m2*S1dotn^2)/(2*r^6) - 
   (CES21*G^4*m1^2*m2*S1sq)/(6*r^6)}, 
 {e[5][3], (9*CES21*G^4*m1^2*m2*S1dotn^2)/(7*r^6) - 
   (3*CES21*G^4*m1^2*m2*S1sq)/(7*r^6)}, 
 {e[5][4], (3*CES21*G^4*m1^2*m2*S1dotn^2)/(7*r^6) - 
   (CES21*G^4*m1^2*m2*S1sq)/(7*r^6)}, 
 {e[6][1], (CES21*G^4*m2^3*S1dotn^2)/(2*r^6) - (CES21*G^4*m2^3*S1sq)/
    (6*r^6)}, {e[6][2], (5*CES21*G^4*m2^3*S1dotn^2)/(2*r^6) - 
   (3*CES21*G^4*m2^3*S1sq)/(2*r^6)}, 
 {e[6][3], (501*CES21*G^4*m1*m2^2*S1dotn^2)/(70*r^6) - 
   (167*CES21*G^4*m1*m2^2*S1sq)/(70*r^6)}, 
 {e[6][4], (3*CES21*G^4*m1*m2^2*S1dotn^2)/(7*r^6) - 
   (CES21*G^4*m1*m2^2*S1sq)/(7*r^6)}, 
 {e[7][1], (5*CES21*G^4*m2^3*S1dotn^2)/r^6 - (3*CES21*G^4*m2^3*S1sq)/r^6}, 
 {e[7][2], (CES21*G^4*m2^3*S1dotn^2)/r^6 - (CES21*G^4*m2^3*S1sq)/(3*r^6)}, 
 {e[7][3], (18*CES21*G^4*m1*m2^2*S1dotn^2)/(7*r^6) - 
   (6*CES21*G^4*m1*m2^2*S1sq)/(7*r^6)}, 
 {e[7][4], (3*CES21*G^4*m1*m2^2*S1dotn^2)/(7*r^6) - 
   (CES21*G^4*m1*m2^2*S1sq)/(7*r^6)}, 
 {e[7][5], (192*CES21*G^4*m1*m2^2*S1dotn^2)/(35*r^6) - 
   (64*CES21*G^4*m1*m2^2*S1sq)/(35*r^6)}, 
 {e[8][1], (81*CES21*G^4*m2^3*S1dotn^2)/r^6 - (15*CES21*G^4*m2^3*S1sq)/r^6}, 
 {e[8][2], (15*CES21*G^4*m2^3*S1dotn^2)/r^6 - (CES21*G^4*m2^3*S1sq)/r^6}, 
 {e[8][3], (6*CES21*G^4*m1*m2^2*S1dotn^2)/r^6 - (2*CES21*G^4*m1*m2^2*S1sq)/
    r^6}, {e[8][4], (15*CES21*G^4*m1*m2^2*S1dotn^2)/r^6 - 
   (CES21*G^4*m1*m2^2*S1sq)/r^6}, 
 {e[8][5], (15*CES21*G^4*m1*m2^2*S1dotn^2)/r^6 - 
   (CES21*G^4*m1*m2^2*S1sq)/r^6}};


